Does Reasoning Improve Psychological Depth in Large Language Models? It Depends on Who's Judging

LLM-as-a-Judge evaluators are increasingly used to score open-ended generation, yet a judge's correlation with human ratings on its development set may not guarantee valid measurement when outputs are closely matched and human preferences are subjective. We study this failure mode through psychological depth in short stories. Seven human readers and an LLM-judge ensemble selected on the original scalar Psychological Depth Scale dataset ($\rho = 0.646$) evaluated 60 blinded, prompt-matched story pairs from GPT-5 vs.\ GPT-4o and DeepSeek-R1 vs.\ DeepSeek-V3. Human preferences showed no universal reasoning advantage: GPT-5 was modestly preferred over GPT-4o (60.0--62.9\%), whereas DeepSeek-R1 trailed V3 (42.9\%), and inter-reader agreement was near chance (Krippendorff's $\alpha = 0.070$), with within-reader consistency and recurring weighting patterns suggesting structured heterogeneity rather than random responding. The judge, by contrast, favored reasoning outputs in 89.0\% of dimension-level comparisons and 59 of 60 pairs on aggregate PDS, uniformly across all five evaluator configurations, and its scores were associated with surface features such as sentence length and lexical diversity. These results suggest that development-set performance is insufficient evidence for deployment validity on a shifted distribution, and that point-estimate judges can obscure the heterogeneity in subjective human evaluation.

==> figs/generate_majority_agreement.py <==
"""Regenerate historical human-majority agreement with an untruncated axis."""

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


OUTPUT_DIR = Path(__file__).resolve().parent
DIMENSIONS = [
    "Authenticity",
    "Emotion\nprovocation",
    "Empathy",
    "Engagement",
    "Narrative\ncomplexity",
    "Overall\npreference",
]
SERIES = {
    "DeepSeek-R1 vs. V3": [40, 60, 75, 40, 55, 30],
    "GPT-5 auto vs. GPT-4o": [55, 95, 80, 70, 70, 65],
    "GPT-5 high vs. GPT-4o": [55, 75, 80, 80, 55, 75],
}
COLORS = ["#4C78A8", "#F28E5B", "#D96B4F"]


def configure_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "STIXGeneral", "DejaVu Serif"],
            "font.size": 8,
            "axes.titlesize": 8.5,
            "axes.labelsize": 8,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "axes.linewidth": 0.6,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.03,
        }
    )


def main() -> None:
    configure_style()
    figure, axes = plt.subplots(1, 3, figsize=(7.0, 2.65), sharey=True)
    y = np.arange(len(DIMENSIONS))

    for axis, (title, values), color in zip(axes, SERIES.items(), COLORS):
        bars = axis.barh(y, values, color=color, edgecolor="white", linewidth=0.5)
        bars[-1].set_hatch("//")
        bars[-1].set_edgecolor("#555555")
        axis.axvline(50, color="#555555", linestyle=(0, (5, 3)), linewidth=0.8)
        axis.set_xlim(0, 100)
        axis.set_xticks([0, 25, 50, 75, 100])
        axis.set_title(title)
        axis.set_xlabel("Agreement with human majority (%)")
        axis.grid(axis="x", color="#D9D9D9", linewidth=0.4)
        axis.set_axisbelow(True)
        for bar, value in zip(bars, values):
            axis.text(
                min(value + 2, 96),
                bar.get_y() + bar.get_height() / 2,
                f"{value}%",
                va="center",
                ha="left" if value <= 92 else "right",
                fontsize=7,
            )
        axis.spines["top"].set_visible(False)
        axis.spines["right"].set_visible(False)

    axes[0].set_yticks(y)
    axes[0].set_yticklabels(DIMENSIONS)
    axes[0].invert_yaxis()
    figure.savefig(OUTPUT_DIR / "workshop_majority_agreement.pdf")
    figure.savefig(
        OUTPUT_DIR / "workshop_majority_agreement.png",
        dpi=500,
        facecolor="white",
    )
    plt.close(figure)


if __name__ == "__main__":
    main()


==> figs/generate_workshop_heatmaps.py <==
"""Generate complete heatmaps for the JUDGe workshop appendix."""

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import TwoSlopeNorm


OUTPUT_DIR = Path(__file__).resolve().parent

HUMAN_ROWS = [
    "Authenticity",
    "Emotion\nprovocation",
    "Empathy",
    "Engagement",
    "Narrative\ncomplexity",
    "Overall\npreference",
]
AGGREGATE_ROWS = HUMAN_ROWS[:-1] + ["Human overall /\njudge agg. PDS"]
READERS = [f"Reader {index}" for index in range(1, 8)]

ALL_READERS = np.array(
    [
        [36.7, 60.0, 51.7, 38.3, 40.0, 63.3, 73.3],
        [70.0, 71.7, 58.3, 46.7, 60.0, 68.3, 80.0],
        [61.7, 60.0, 51.7, 68.3, 58.3, 66.7, 78.3],
        [30.0, 48.3, 55.0, 56.7, 60.0, 53.3, 76.7],
        [45.0, 38.3, 55.0, 70.0, 53.3, 50.0, 76.7],
        [36.7, 50.0, 46.7, 50.0, 58.3, 65.0, 80.0],
    ]
)
ALL_HUMAN_AVG = np.array([51.9, 65.0, 63.6, 54.3, 55.5, 55.2])
ALL_JUDGE_DECISIVE = np.array([97.7, 100.0, 89.5, 96.6, 83.1, 98.3])

FAMILIES = {
    "deepseek": {
        "readers": np.array(
            [
                [50.0, 50.0, 20.0, 65.0, 45.0, 50.0, 55.0],
                [50.0, 70.0, 65.0, 75.0, 45.0, 50.0, 75.0],
                [70.0, 45.0, 50.0, 80.0, 30.0, 35.0, 60.0],
                [15.0, 40.0, 30.0, 65.0, 35.0, 30.0, 60.0],
                [40.0, 50.0, 80.0, 60.0, 55.0, 65.0, 60.0],
                [35.0, 35.0, 25.0, 70.0, 35.0, 40.0, 60.0],
            ]
        ),
        "estimate": np.array([47.9, 61.4, 52.9, 39.3, 58.6, 42.9]),
    },
    "gpt_auto": {
        "readers": np.array(
            [
                [30.0, 65.0, 60.0, 35.0, 40.0, 75.0, 85.0],
                [85.0, 75.0, 65.0, 40.0, 65.0, 80.0, 85.0],
                [50.0, 70.0, 55.0, 65.0, 65.0, 85.0, 90.0],
                [40.0, 50.0, 60.0, 55.0, 65.0, 55.0, 85.0],
                [45.0, 40.0, 35.0, 75.0, 65.0, 40.0, 85.0],
                [30.0, 55.0, 55.0, 50.0, 60.0, 80.0, 90.0],
            ]
        ),
        "estimate": np.array([55.7, 70.7, 68.6, 58.6, 55.0, 60.0]),
    },
    "gpt_high": {
        "readers": np.array(
            [
                [30.0, 65.0, 75.0, 15.0, 35.0, 65.0, 80.0],
                [75.0, 70.0, 45.0, 25.0, 70.0, 75.0, 80.0],
                [65.0, 65.0, 50.0, 60.0, 80.0, 80.0, 85.0],
                [35.0, 55.0, 75.0, 50.0, 80.0, 75.0, 85.0],
                [50.0, 25.0, 50.0, 75.0, 40.0, 45.0, 85.0],
                [45.0, 60.0, 60.0, 30.0, 80.0, 75.0, 90.0],
            ]
        ),
        "estimate": np.array([52.1, 62.9, 69.3, 65.0, 52.9, 62.9]),
    },
}


def configure_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "STIXGeneral", "DejaVu Serif"],
            "font.size": 8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.03,
        }
    )


def save_heatmap(
    data: np.ndarray,
    rows: list[str],
    columns: list[str],
    stem: str,
    width: float,
) -> None:
    figure, axis = plt.subplots(figsize=(width, 3.35))
    image = axis.imshow(
        data,
        cmap="RdBu_r",
        norm=TwoSlopeNorm(vmin=0, vcenter=50, vmax=100),
        aspect="auto",
    )

    axis.set_xticks(np.arange(len(columns)))
    axis.set_xticklabels(columns)
    axis.tick_params(top=True, bottom=False, labeltop=True, labelbottom=False, length=0)
    axis.set_yticks(np.arange(len(rows)))
    axis.set_yticklabels(rows)

    axis.set_xticks(np.arange(-0.5, len(columns), 1), minor=True)
    axis.set_yticks(np.arange(-0.5, len(rows), 1), minor=True)
    axis.grid(which="minor", color="white", linewidth=1.7)
    axis.tick_params(which="minor", bottom=False, left=False)
    for spine in axis.spines.values():
        spine.set_visible(False)

    for row in range(data.shape[0]):
        for column in range(data.shape[1]):
            value = data[row, column]
            color = "white" if value <= 33 or value >= 72 else "#1F1F1F"
            axis.text(
                column,
                row,
                f"{value:.1f}%",
                ha="center",
                va="center",
                color=color,
                fontsize=7.2,
                fontweight="bold",
            )

    colorbar = figure.colorbar(image, ax=axis, fraction=0.025, pad=0.025)
    colorbar.set_label("Preference for reasoning-model output (%)")
    colorbar.outline.set_visible(False)
    colorbar.ax.tick_params(length=2)

    figure.savefig(OUTPUT_DIR / f"{stem}.pdf")
    figure.savefig(OUTPUT_DIR / f"{stem}.png", dpi=500, facecolor="white")
    plt.close(figure)


def main() -> None:
    configure_style()

    aggregate = np.column_stack(
        (ALL_READERS, ALL_HUMAN_AVG, ALL_JUDGE_DECISIVE)
    )
    save_heatmap(
        aggregate,
        AGGREGATE_ROWS,
        READERS + ["Human\naverage", "LLM judge\n(decisive)"],
        "workshop_heatmap_all",
        6.5,
    )

    for family, values in FAMILIES.items():
        data = np.column_stack((values["readers"], values["estimate"]))
        save_heatmap(
            data,
            HUMAN_ROWS,
            READERS + ["GLMM\nestimate"],
            f"workshop_heatmap_{family}",
            6.0,
        )


if __name__ == "__main__":
    main()


==> figs/generate_workshop_results.py <==
"""Generate the compact results figure for the JUDGe workshop paper."""

from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np


OUTPUT_DIR = Path(__file__).resolve().parent

DIMENSIONS = [
    "Authenticity",
    "Empathy",
    "Engagement",
    "Emotion prov.",
    "Narr. complexity",
    "Overall preference",
]

SERIES = {
    "R1 vs. V3": {
        "rate": [47.9, 52.9, 39.3, 61.4, 58.6, 42.9],
        "low": [39.0, 44.4, 29.6, 53.6, 50.9, 33.7],
        "high": [56.4, 62.2, 46.6, 69.9, 67.7, 50.9],
        "color": "#0072B2",
        "marker": "o",
    },
    "GPT-5 auto vs. 4o": {
        "rate": [55.7, 68.6, 58.6, 70.7, 55.0, 60.0],
        "low": [47.8, 62.7, 50.7, 64.2, 47.0, 52.6],
        "high": [65.6, 78.3, 67.3, 79.3, 64.3, 69.5],
        "color": "#E69F00",
        "marker": "s",
    },
    "GPT-5 high vs. 4o": {
        "rate": [52.1, 69.3, 65.0, 62.9, 52.9, 62.9],
        "low": [43.0, 64.4, 58.1, 55.5, 44.5, 55.9],
        "high": [61.6, 80.1, 74.4, 72.3, 62.5, 72.7],
        "color": "#009E73",
        "marker": "^",
    },
}

JUDGE_DIMENSION_LABELS = [
    "Auth.",
    "Emotion",
    "Empathy",
    "Engage.",
    "Narr.",
    "Agg.\nPDS",
]
JUDGE_WINS = np.array([43, 53, 51, 57, 49, 59])
JUDGE_TIES = np.array([16, 7, 3, 1, 1, 0])
JUDGE_DECISIVE = 60 - JUDGE_TIES
JUDGE_RATES = 100 * JUDGE_WINS / JUDGE_DECISIVE


def configure_style() -> None:
    """Use compact, publication-safe defaults."""
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "STIXGeneral", "DejaVu Serif"],
            "font.size": 8.3,
            "axes.titlesize": 9,
            "axes.labelsize": 8.3,
            "xtick.labelsize": 7.8,
            "ytick.labelsize": 7.8,
            "legend.fontsize": 7.2,
            "axes.linewidth": 0.6,
            "lines.linewidth": 1.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.03,
        }
    )


def draw_forest_plot(ax: plt.Axes) -> None:
    """Plot human preference rates and crossed-intercept GLMM intervals."""
    y = np.arange(len(DIMENSIONS))
    offsets = [-0.18, 0.0, 0.18]

    for offset, (label, values) in zip(offsets, SERIES.items()):
        rates = np.asarray(values["rate"])
        low = np.asarray(values["low"])
        high = np.asarray(values["high"])
        ax.errorbar(
            rates,
            y + offset,
            xerr=np.vstack((rates - low, high - rates)),
            fmt=values["marker"],
            markersize=3.2,
            markeredgewidth=0.4,
            capsize=1.7,
            elinewidth=0.8,
            color=values["color"],
            label=label,
            zorder=3,
        )

    ax.axvline(50, color="#555555", linestyle=(0, (5, 3)), linewidth=0.8, zorder=1)
    ax.set_xlim(25, 82)
    ax.set_xticks([30, 40, 50, 60, 70, 80])
    ax.set_yticks(y)
    ax.set_yticklabels(DIMENSIONS)
    ax.invert_yaxis()
    ax.set_xlabel("Human preference for reasoning model (%)")
    ax.set_title("(a)", loc="left", pad=18, fontweight="bold")
    ax.grid(axis="x", color="#D9D9D9", linewidth=0.45, zorder=0)
    ax.legend(
        loc="lower center",
        bbox_to_anchor=(0.5, 1.02),
        ncol=3,
        frameon=False,
        handletextpad=0.3,
        columnspacing=0.8,
        borderaxespad=0,
    )


def draw_judge_dimension_preferences(ax: plt.Axes) -> None:
    """Plot decisive reasoning wins and exact score ties."""
    x = np.arange(len(JUDGE_DIMENSION_LABELS))
    width = 0.34
    judge_color = "#CC79A7"

    win_bars = ax.bar(
        x - width / 2,
        JUDGE_WINS,
        width,
        color=judge_color,
        edgecolor="#6F3D5C",
        linewidth=0.5,
        label="Reasoning wins",
        zorder=3,
    )
    tie_bars = ax.bar(
        x + width / 2,
        JUDGE_TIES,
        width,
        color="#C9C9C9",
        edgecolor="white",
        linewidth=0.5,
        hatch="///",
        label="Exact ties",
        zorder=3,
    )

    for bar, wins, decisive, rate in zip(
        win_bars, JUDGE_WINS, JUDGE_DECISIVE, JUDGE_RATES
    ):
        ax.text(
            bar.get_x() + bar.get_width() / 2,
            bar.get_height() + 1.2,
            f"{wins}/{decisive}\n{rate:.1f}%",
            ha="center",
            va="bottom",
            fontsize=5.6,
        )

    for bar, ties in zip(tie_bars, JUDGE_TIES):
        ax.text(
            bar.get_x() + bar.get_width() / 2,
            bar.get_height() + 1.2,
            f"{ties}",
            ha="center",
            va="bottom",
            fontsize=5.6,
        )

    ax.set_ylim(0, 70)
    ax.set_yticks([0, 20, 40, 60])
    ax.set_xticks(x)
    ax.set_xticklabels(JUDGE_DIMENSION_LABELS, rotation=25, ha="right")
    ax.set_ylabel("Number of pairs")
    ax.set_title("(b)", loc="left", pad=18, fontweight="bold")
    ax.grid(axis="y", color="#D9D9D9", linewidth=0.45, zorder=0)
    ax.legend(
        loc="lower center",
        bbox_to_anchor=(0.5, 1.02),
        ncol=2,
        frameon=False,
        handletextpad=0.3,
        columnspacing=0.8,
        borderaxespad=0,
    )


def main() -> None:
    configure_style()
    figure, axes = plt.subplots(
        1,
        2,
        figsize=(5.5, 2.45),
        gridspec_kw={"width_ratios": [1.22, 1.08], "wspace": 0.44},
    )
    draw_forest_plot(axes[0])
    draw_judge_dimension_preferences(axes[1])

    figure.savefig(OUTPUT_DIR / "workshop_results_compact.pdf")
    figure.savefig(
        OUTPUT_DIR / "workshop_results_compact.png",
        dpi=600,
        facecolor="white",
    )
    plt.close(figure)


if __name__ == "__main__":
    main()

